Local Coordination for Efficient Small-Model RL on TPUs

Reinforcement learning (RL) increasingly targets small language models, and executing these workloads efficiently across multiple accelerators requires effective coordination. On TPUs, Pathways-based RL uses a single controller to coordinate computation across hosts. This execution model is effective for large models, but its coordination computational costs are harder to amortize when small models repeatedly invoke short computations. To characterize these computational costs, we sweep dense models from 0.6B to 405B parameters on TPU v7x under a decode-heavy workload and measure how host and network computational overhead vary with model size. At 0.6B, host orchestration occupies 36% of step time and network communication 2%, whereas for large models, estimated network computational costs dominate the non-compute time. Motivated by these findings, we present Local Coordination JAX (LoCoJAX), which implements local rollout and reward processing on each TPU host with synchronous global training. In controlled comparisons against a tuned and optimized Pathways baseline on Qwen3-0.6B across three workloads and 8-64 TPU v7x chips, its colocated mode (LoCoJAX-CO) is 1.3-3.6x faster per step; on GSM8K, it completes a step faster on 8 chips than Pathways does on 64. Finally, a Ray-managed disaggregated mode (LoCoJAX-DA) overlaps rollout and training on separate hosts, and placement experiments establish when this overlap compensates for dividing devices and transferring weights: only when rollout dominates the step and receives most of the hosts. On NuminaMath-CoT at 256 chips, giving rollout 75% of hosts cuts step time by about 15% compared with LoCoJAX-CO.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}


==> figures/make_controller_twice.py <==
"""Illustrate the timings reported in sections/r52-53.tex.

Run from any directory to regenerate fig_controller_twice.pdf. This figure
uses the coordination section's admission and decode timings; it contains
no reconstructed full-step decomposition.
"""

from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle


plt.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Helvetica", "Arial", "DejaVu Sans"],
    "font.size": 7,
    "axes.edgecolor": "#747474",
    "axes.linewidth": 0.5,
    "xtick.color": "#444444",
    "ytick.color": "#333333",
    "axes.labelcolor": "#333333",
    "text.color": "#333333",
    "pdf.fonttype": 42,
})

fig, axes = plt.subplots(figsize=(3.3, 2.6), nrows=2)
fig.subplots_adjust(left=0.22, right=0.98, top=0.91, bottom=0.14, hspace=1.15)
admission, decode = axes

for ax in axes:
    ax.set_ylim(-0.55, 1.55)
    ax.set_yticks([1, 0], ["Pathways", "LoCoJAX"])
    ax.tick_params(axis="y", length=0, pad=5)
    ax.tick_params(axis="x", length=2, pad=2)
    for side in ["top", "right", "left"]:
        ax.spines[side].set_visible(False)

admission.set_title("(a) Request admission, once per step", loc="left", fontsize=7.5)
admission.barh([1, 0], [1.0, 0.06], height=0.44, color="#c6c5d7")
admission.text(1.04, 1, "about 1.0 s", va="center", fontsize=6.5)
# 0.06 is the upper bound reported by the coordination section.
admission.text(0.10, 0, "under 0.06 s per host", va="center", fontsize=6.5)
admission.set_xlim(0, 1.5)
admission.set_xticks([0, 0.5, 1.0, 1.5])
admission.set_xlabel("Seconds per step", fontsize=6.5, labelpad=3)

decode.set_title("(b) Decode, once per iteration", loc="left", fontsize=7.5)
for y, duration in [(1, 2.15), (0, 0.90)]:
    for iteration in range(10):
        decode.add_patch(Rectangle(
            (iteration * duration, y - 0.22), duration, 0.44,
            facecolor="#60568c", edgecolor="white", linewidth=0.5,
        ))
    decode.text(28.5, y + 0.36, f"{duration:.2f} ms / iteration",
                ha="right", va="center", fontsize=6.5)
decode.set_xlim(0, 29)
decode.set_xticks([0, 5, 10, 15, 20, 25])
decode.set_xlabel("Milliseconds (first 10 of about 1,800 iterations)",
                  fontsize=6.5, labelpad=3)

fig.savefig(Path(__file__).with_name("fig_controller_twice.pdf"),
            metadata={"CreationDate": None, "ModDate": None})
plt.close(fig)


==> figures/make_overhead_by_model_size.py <==
# Figure 3 (fig:overheadbars): share of step time by component at each model's
# fastest TP, 128 chips. Values are Table 2 (tab:scale): other = computational
# overhead - host - network, compute = 100 - computational overhead.
# Geometry, colors and fonts match the original overhead_by_model_size.pdf.
from pathlib import Path
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch

plt.rcParams.update({"font.family": "Arial", "pdf.fonttype": 42})
INK, MUTED = "#2b2b2b", "#6e6a64"
C_HOST, C_NET, C_OTHER, C_COMP = "#c8553d", "#2e4057", "#8aa29e", "#ece7df"

# model, fastest TP, overhead %, host %, network %   (Table 2)
ROWS = [
    ("0.6B", "TP1", 40.6, 36.4, 2.2),
    ("1.7B", "TP1", 29.8, 24.3, 3.5),
    ("4B", "TP2", 32.2, 17.6, 12.2),
    ("8B", "TP4", 39.6, 18.3, 18.5),
    ("14B", "TP4", 34.2, 14.8, 17.4),
    ("32B", "TP4", 29.2, 8.3, 18.6),
    ("70B", "TP8", 28.3, 7.0, 20.0),
    ("100B*", "TP16", 33.6, 5.5, 26.4),
    ("200B*", "TP16", 31.8, 4.4, 25.9),
    ("405B", "TP16", 40.3, 1.4, 38.5),
]

fig = plt.figure(figsize=(245.823 / 72, 172.217 / 72))
ax = fig.add_axes([0.1538, 0.2364, 0.9255 - 0.1538, 0.9425 - 0.2364])
W = 0.72
for i, (_, _, ovh, host, net) in enumerate(ROWS):
    comp, other = 100 - ovh, ovh - host - net
    bottom = 0
    for val, col in ((comp, C_COMP), (other, C_OTHER), (net, C_NET), (host, C_HOST)):
        ax.bar(i, val, W, bottom=bottom, color=col, linewidth=0)
        if col in (C_NET, C_HOST) and val >= 10:
            ax.text(i, bottom + val / 2, f"{round(val)}", ha="center", va="center",
                    color="white", fontsize=6.0)
        bottom += val

ax.set_xlim(-0.55, len(ROWS) - 0.45)
ax.set_ylim(0, 100)
ax.set_xticks(range(len(ROWS)), [f"{m}\n{tp}" for m, tp, *_ in ROWS],
              fontsize=5.6, color=MUTED, linespacing=1.15)
ax.set_yticks([0, 25, 50, 75, 100], ["0", "25", "50", "75", "100%"], fontsize=6.5, color=MUTED)
ax.tick_params(length=0, pad=2)
ax.set_ylabel("Share of step time", fontsize=7.0, color=INK)
for s in ("top", "right", "left"):
    ax.spines[s].set_visible(False)
ax.spines["bottom"].set_color(MUTED)
ax.spines["bottom"].set_linewidth(0.6)

# "outside compute" bracket on the right edge
x0, x1, ytop, ybot = len(ROWS) - 0.45 + 0.13, len(ROWS) - 0.45 + 0.25, 99.4, 60.7
ax.plot([x0, x1, x1, x0], [ytop, ytop, ybot, ybot], color=MUTED, linewidth=0.6,
        clip_on=False, solid_joinstyle="miter")
ax.text(x1 + 0.12, (ytop + ybot) / 2, "outside compute", rotation=90, ha="left",
        va="center", fontsize=5.8, color=MUTED)

handles = [Patch(color=c, label=l) for c, l in (
    (C_HOST, "host orchestration"), (C_NET, "network"),
    (C_OTHER, "other computational overhead"), (C_COMP, "compute"))]
fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.51, 0.0), ncol=4,
           frameon=False, fontsize=6.2, labelcolor=INK, handlelength=0.9,
           handleheight=0.9, handletextpad=0.4, columnspacing=1.0, borderaxespad=0.3)

out = Path(__file__).with_name("overhead_by_model_size.pdf")
fig.savefig(out)


==> figures/make_overhead_lines.py <==
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, PercentFormatter
names=["0.6B","1.7B","4B","8B","14B","32B","70B","~100B*","~200B*","405B"]
x=list(range(10))
host=[36.4,24.3,17.6,18.3,14.8,8.3,7.0,5.5,4.4,1.4]
net=[2.2,3.5,12.2,18.5,17.4,18.6,20.0,26.4,25.9,38.5]
HOST,NET="#c8553d","#2e4057"; INK,INK2,GRID="#2b2b2b","#6e6a64","#e6e3dd"
plt.rcParams.update({"font.family":"sans-serif","font.sans-serif":["Helvetica","Arial","DejaVu Sans"],"font.size":7.5,
    "axes.edgecolor":INK2,"axes.linewidth":0.6,"xtick.color":INK2,"ytick.color":INK2,"axes.labelcolor":INK,"text.color":INK})
fig,ax=plt.subplots(figsize=(3.3,2.15))
ax.plot(x,host,color=HOST,lw=1.6,marker="*",ms=8,mec="white",mew=0.5,label="Host orchestration",zorder=3)
ax.plot(x[:-1],net[:-1],color=NET,lw=1.6,ls=(0,(4,2)),marker="o",ms=5,mec="white",mew=0.8,label="Network communication",zorder=3)
ax.plot(x[-2:],net[-2:],color=NET,lw=1.6,ls=(0,(4,2)),zorder=2)
ax.plot(x[-1],net[-1],marker="o",ms=5,mfc="white",mec=NET,mew=1.2,ls="none",zorder=4)
ax.xaxis.set_major_locator(FixedLocator(x)); ax.set_xticklabels(names,rotation=40,ha="right")
ax.set_xlim(-0.4,9.4); ax.set_ylim(0,42)
ax.yaxis.set_major_formatter(PercentFormatter(decimals=0))
ax.set_ylabel("Share of step time"); ax.set_xlabel("Model size (128 TPU v7x chips)")
ax.grid(axis="y",color=GRID,lw=0.6); ax.set_axisbelow(True)
for s in ["top","right"]: ax.spines[s].set_visible(False)
ax.annotate("comparable at 8B",xy=(3,18.4),xytext=(3.6,30.5),fontsize=6.5,color=INK2,
            arrowprops=dict(arrowstyle="-",color=INK2,lw=0.6))
ax.text(0.22,36.4+0.8,"Host",fontsize=7,va="bottom")
ax.text(0.22,2.2+1.8,"Network",fontsize=7,va="bottom")
ax.legend(frameon=False,loc="upper center",bbox_to_anchor=(0.5,1.16),ncol=2,fontsize=6.8,handlelength=2.6)
fig.tight_layout(pad=0.3)
fig.savefig("fig1_line.pdf"); fig.savefig("fig1_line.png",dpi=300)

